PSA-GAN: Progressive Self Attention GANs for Synthetic Time Series

Realistic synthetic time series data of sufficient length enables practical applications in time series modeling tasks, such as forecasting, but remains a challenge. In this paper we present PSA-GAN, a generative adversarial network (GAN) that generates long time series samples of high quality using progressive growing of GANs and self-attention. We show that PSA-GAN can be used to reduce the error in two downstream forecasting tasks over baselines that only use real data. We also introduce a Frechet-Inception Distance-like score, Context-FID, assessing the quality of synthetic time series samples. In our downstream tasks, we find that the lowest scoring models correspond to the best-performing ones. Therefore, Context-FID could be a useful tool to develop time series GAN models.

==> placeholders/placeholders.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_plot_parameters():\n",
    "    f_size = 10\n",
    "    plt.rcParams.update({'font.size': f_size,\n",
    "                           #'font.name':'Arial',\n",
    "                        'xtick.major.size':3,\n",
    "                        'xtick.major.width':0.4,\n",
    "                        'ytick.major.size':3,\n",
    "                        'ytick.major.width':0.4,\n",
    "                        'xtick.minor.size':1,\n",
    "                        'xtick.minor.width':0.4,\n",
    "                        'ytick.minor.size':1,\n",
    "                        'ytick.minor.width':0.4})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "deepar = [2.1, 2.33, 2.10, 2.23, 2.13, 1.93, 1.72, 1.33, 1.35, 1.10]\n",
    "psagan = [1.9, 1.8, 1.86, 1.71, 1.81, 1.41, 1.12, 1.13, 1.0, 0.95]\n",
    "\n",
    "x = np.linspace(0.1, 1, 10)\n",
    "\n",
    "fig = plt.gcf()\n",
    "ax = plt.gca()\n",
    "fig.set_size_inches(4, 3)\n",
    "plt.plot(x, deepar, label='DeepAR')\n",
    "plt.plot(x, psagan, label='PSA-GAN')\n",
    "plt.xlabel(\"Fraction of data\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.tight_layout()\n",
    "ax.legend(frameon=False)\n",
    "plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)\n",
    "sns.despine()\n",
    "set_plot_parameters()\n",
    "plt.savefig(\"/Users/bohlkem/Documents/WupperDocumentation/docs/pub_external/gan_iclr_2022/placeholders/subsampling_experiment.pdf\", dpi=300, bbox_inches=\"tight\", pad_inches=0.02)\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "deepar = [0.94, 0.92, 0.94, 0.96, 1.23, 1.234, 1.42, 1.45, 2.4, 2.31, 2.34]\n",
    "psagan = [0.95, 0.96, 0.94, 0.97, 1.01, 1.13, 0.99, 1.12, 1.21, 1.34, 1.34]\n",
    "\n",
    "x = np.linspace(0, 100, 11)\n",
    "\n",
    "fig = plt.gcf()\n",
    "ax = plt.gca()\n",
    "fig.set_size_inches(4, 3)\n",
    "plt.plot(x, deepar, label='DeepAR')\n",
    "plt.plot(x, psagan, label='PSA-GAN')\n",
    "plt.xlabel(\"Missing value stretch length\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.tight_layout()\n",
    "ax.legend(frameon=False)\n",
    "plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)\n",
    "sns.despine()\n",
    "set_plot_parameters()\n",
    "plt.savefig(\"/Users/bohlkem/Documents/WupperDocumentation/docs/pub_external/gan_iclr_2022/placeholders/missing_value_stretches.pdf\", dpi=300, bbox_inches=\"tight\", pad_inches=0.02)\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0.,  10.,  20.,  30.,  40.,  50.,  60.,  70.,  80.,  90., 100.])"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

